A multi-scale DNN algorithm for nonlinear elliptic equations with multiple scales

Algorithms based on deep neural networks (DNNs) have attracted increasing attention from the scientific computing community. DNN based algorithms are easy to implement, natural for nonlinear problems, and have shown great potential to overcome the curse of dimensionality. In this work, we utilize the multi-scale DNN-based algorithm (MscaleDNN) proposed by Liu, Cai and Xu (2020) to solve multi-scale elliptic problems with possible nonlinearity, for example, the p-Laplacian problem. We improve the MscaleDNN algorithm by a smooth and localized activation function. Several numerical examples of multi-scale elliptic problems with separable or non-separable scales in low-dimensional and high-dimensional Euclidean spaces are used to demonstrate the effectiveness and accuracy of the MscaleDNN numerical scheme.

==> figures2activate/tests2relu.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Sep 29 09:09:17 2020

@author: xuzhi
"""


from datetime import datetime
import os,sys
import matplotlib
# matplotlib.use('Agg')   
import pickle
import time  
import shutil 
import platform
sys.path.insert(0,'../basicfolder') 
from BasicFunc import mySaveFig,mkdir
Leftp=0.18
Bottomp=0.18
Widthp=0.88-Leftp
Heightp=0.9-Bottomp
pos=[Leftp,Bottomp,Widthp,Heightp]

import matplotlib.pyplot as plt

import numpy as np  
numd=1024*8
x=np.linspace(-1,1,num=numd, endpoint=True)
def relu(x):
    return np.max([x,0])
def gets2relu(x,kk=1):
    # return np.sin(2*np.pi*x)
    x2=x*kk
    return np.sin(2*np.pi*x2)*relu(x2)*relu(1-x2)

def getsrelu(x,kk=1):
    # return np.sin(2*np.pi*x)
    x2=x*kk
    return relu(x2)*relu(1-x2)


def gety_k(kk,x,func=1): 
    y=[]
    for x_tmp in x:
        if func==1:
            y.append(gets2relu(x_tmp,kk))
        else:
           y.append(getsrelu(x_tmp,kk)) 
    y=np.squeeze(np.stack(y))
    fty=np.fft.fft(y)
    amp=np.abs(fty)/len(x)
    return amp

skk=[1,3,5,9]
sfy=[]
for kk in skk:
    sfy.append(gety_k(kk,x,func=1))


sfy_srelu=[]
for kk in skk:
    sfy_srelu.append(gety_k(kk,x,func=2))
    
# y=np.sin(2*np.pi*x)
# plt.figure()
# plt.plot(x,y)
# # plt.show()
# fntmp = 'tests2relu' 
# mySaveFig(plt,fntmp)


fp=plt.figure()
ax=plt.gca()
for ind,yy in enumerate(sfy):
    plt.plot(yy,label='s2ReLU(%sx)'%(skk[ind]))
    tmpy=yy
    ind = np.argmax(tmpy)
    print(ind)
    plt.plot(ind,tmpy[ind],'r*',markersize=14)
    
plt.legend(fontsize=14,ncol=2);
plt.xlim([0,40])
plt.ylim([1e-6,1])
plt.yscale('log')
# plt.xscale('log')
plt.xlabel('frequency',fontsize=14)
plt.title('fft of s2ReLU',fontsize=14)
# plt.show()
fntmp = 's2relufglen%s'%(len(x))
mySaveFig(plt,fntmp,ax=ax,isax=1,fp=fp)


fp=plt.figure()
ax=plt.gca()
for ind,yy in enumerate(sfy_srelu):
    plt.plot(yy,label='sReLU(%sx)'%(skk[ind]))
    tmpy=yy
    ind = np.argmax(tmpy)
    plt.plot(ind,tmpy[ind],'r*',markersize=14)
    
plt.legend(fontsize=14,ncol=2);
plt.xlim([0,40])
plt.ylim([1e-6,1])
plt.yscale('log')
# plt.xscale('log')
plt.title('fft of sReLU',fontsize=14)
plt.xlabel('frequency',fontsize=14)
# plt.show()
fntmp = 'srelufglen%s'%(len(x))
mySaveFig(plt,fntmp,ax=ax,isax=1,fp=fp)



x=np.linspace(-1,2,num=numd, endpoint=True)
fp=plt.figure()
ax=plt.gca()
func=2
y=[]
for x_tmp in x:
    if func==1:
        y.append(gets2relu(x_tmp,kk=1))
    else:
       y.append(getsrelu(x_tmp,kk=1)) 
tmpy=np.squeeze(np.stack(y))
plt.plot(x,tmpy,label='sReLU(x)')

# plt.legend(fontsize=14,ncol=2);
# plt.xlim([0,40])
# plt.ylim([1e-6,1])
# plt.yscale('log')
# plt.xscale('log')
plt.title('sReLU',fontsize=14)
plt.xlabel('x',fontsize=18)
# plt.show()
fntmp = 'srelu'
mySaveFig(plt,fntmp,ax=ax,isax=1,fp=fp)

 
fp=plt.figure()
ax=plt.gca()
func=1
y=[]
for x_tmp in x:
    if func==1:
        y.append(gets2relu(x_tmp,kk=1))
    else:
       y.append(getsrelu(x_tmp,kk=1)) 
tmpy=np.squeeze(np.stack(y))
plt.plot(x,tmpy,label='s2ReLU(x)')

# plt.legend(fontsize=14,ncol=2);
# plt.xlim([0,40])
# plt.ylim([1e-6,1])
# plt.yscale('log')
# plt.xscale('log')
plt.title('s2ReLU',fontsize=14)
plt.xlabel('x',fontsize=18)
# plt.show()
fntmp = 's2relu'
mySaveFig(plt,fntmp,ax=ax,isax=1,fp=fp)


